Laparoscopic Scene Analysis for Intraoperative Visualisation of Gamma Probe Signals in Minimally Invasive Cancer Surgery

Cancer remains a significant health challenge worldwide, with a new diagnosis occurring every two minutes in the UK. Surgery is one of the main treatment options for cancer. However, surgeons rely on the sense of touch and naked eye with limited use of pre-operative image data to directly guide the excision of cancerous tissues and metastases due to the lack of reliable intraoperative visualisation tools. This leads to increased costs and harm to the patient where the cancer is removed with positive margins, or where other critical structures are unintentionally impacted. There is therefore a pressing need for more reliable and accurate intraoperative visualisation tools for minimally invasive surgery to improve surgical outcomes and enhance patient care. A recent miniaturised cancer detection probe (i.e., SENSEI developed by Lightpoint Medical Ltd.) leverages the cancer-targeting ability of nuclear agents to more accurately identify cancer intra-operatively using the emitted gamma signal. However, the use of this probe presents a visualisation challenge as the probe is non-imaging and is air-gapped from the tissue, making it challenging for the surgeon to locate the probe-sensing area on the tissue surface. Geometrically, the sensing area is defined as the intersection point between the gamma probe axis and the tissue surface in 3D space but projected onto the 2D laparoscopic image. Hence, in this thesis, tool tracking, pose estimation, and segmentation tools were developed first, followed by laparoscope image depth estimation algorithms and 3D reconstruction methods.

==> postamble/appendices/2-code/add_two_integers.py <==
""" Example Script for Thesis Template

R. Robinson 2020 https://github.com/mlnotebook
"""

import argparse
import numpy as np


def add_two_integers(num1, num2):
    """ Function to add two integers.
    
    Args:
        num1 (int): an integer to add to num2
        num2 (int): an integer to add to num1
    Returns:
        result (unt): the sum of the two integers
    """
    assert ((type(num1) == int) & (type(num2) == int)), \
        f"num1 and num2 should both be integers. Got {type(int1)} and {type(int2)}."

    result = int(num1 + num2)

    return result


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Add two integers.')
    parser.add_argument('num1', type=int, help='first integer to add')
    parser.add_argument('num2', type=int, help='second integer to add')

    args = parser.parse_args()

    result = add_two_integers(args.num1, args.num2)

    print(f"{args.num1} + {args.num2} = {result}")

